Weakly Supervised Foreground Learning for Weakly Supervised Localization and Detection

Modern deep learning models require large amounts of accurately annotated data, which is often difficult to satisfy. Hence, weakly supervised tasks, including weakly supervised object localization~(WSOL) and detection~(WSOD), have recently received attention in the computer vision community. In this paper, we motivate and propose the weakly supervised foreground learning (WSFL) task by showing that both WSOL and WSOD can be greatly improved if groundtruth foreground masks are available. More importantly, we propose a complete WSFL pipeline with low computational cost, which generates pseudo boxes, learns foreground masks, and does not need any localization annotations. With the help of foreground masks predicted by our WSFL model, we achieve 72.97% correct localization accuracy on CUB for WSOL, and 55.7% mean average precision on VOC07 for WSOD, thereby establish new state-of-the-art for both tasks. Our WSFL model also shows excellent transfer ability.

==> figure/draw_WSOD_figure.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.cbook as cbook

plt.rcParams["ps.useafm"] = True
plt.rcParams["pdf.use14corefonts"] = True

plt.rcParams["text.usetex"] = True
plt.rcParams["font.family"] = "Times New Roman"
label_x = [0,0,1.5,3]
Acc_data = [46.9,48.2,48.5,50.2]

Name = ['Baseline','WSFL','LR GT','HR GT']
#label_x = [26.29,16.32,33.88,2.56,4.48,4.72,164.84,11.1,189.29,10.1,11.63,46.51]
#Acc_data = [62.4,67.0,66.8,60.7,64.2,61.7,64.7,65.0,69.9,53.0,57.9,64.4]
#Name = ['C2D','BN-Inception+TSN','ResNet50+TSN','MnasNet+TSN','NASNet-A-Mobile+TSN','PNASNet-5-Mobile','C3D','MFNet','StNet','ResNet26-A^2','ECOLite$_{4F}$','ECOLite$_{16F}$']
final_data = zip(label_x,Acc_data,Name)
final_data = list(sorted(final_data,key=lambda x:x[0]))
label_x = np.array([x[0] for x in final_data])
Acc_data = np.array([x[1] for x in final_data])
Name = np.array([x[2] for x in final_data])
# Marker size in units of points^2
volume = [25 ** 2 for name in Name]
#close = 0.003 * label_x / 0.003 * label_x[0]
close = np.arange(len(label_x))
fig, ax = plt.subplots(figsize=(6,4.5))
cm = plt.get_cmap('jet')
NUM_COLORS = 5
from cycler import cycler
now_cm_list = []

for i in range(5):
    if i ==2 :
        continue
    now_cm_list.append(cm(1.*(i+1)/(NUM_COLORS+1)))

ax.set_prop_cycle(cycler('color',now_cm_list))
n = len(label_x)
now_alpha_list =[0.6,0.7,0.9,1.0]
for i in range(n):
    ax.scatter(label_x[i],Acc_data[i], label=Name[i], s=volume[i], alpha=now_alpha_list[i])
for i, txt in enumerate(Name):
    if i==3:
        ax.annotate(txt, (label_x[i]-0.3, Acc_data[i]+0.5),fontsize=15)
    elif i==2:
        ax.annotate(txt, (label_x[i] - 0.3, Acc_data[i]+0.5), fontsize=15)

    elif i==1:
        ax.annotate(txt, (label_x[i] - 0.25, Acc_data[i]+0.5), fontsize=15)

    else:
        ax.annotate(txt, (label_x[i]-0.32, Acc_data[i]-0.75),fontsize=15)
'''
lgnd = plt.legend(loc="upper left", scatterpoints=1, fontsize=18)
temp_size = 225
for i in range(4):
    lgnd.legendHandles[i]._sizes = [temp_size]
'''
#ax.set_xscale('log')
ax.set_ylim([45,52])
ax.set_xticks([0,1.5,3])
ax.set_xlim([-0.5,3.8])
ax.set_xticklabels(['Weakly', 'LR GT', 'HR GT'])
ax.set_xlabel(r'Supervision', fontsize=15)
ax.set_ylabel(r'WSOD mAP on VOC 2007/\%', fontsize=15)
#ax.set_title('Volume and percent change')
plt.tick_params(labelsize=15)
ax.spines['right'].set_visible(False)
ax.spines['top'].set_visible(False)
ax.spines['bottom'].set_visible(False)
#plt.axis('off')
#plt.arrow(-0.5,65,4.3,0,width=0.2,head_width=2,head_length=0.5,length_includes_head=True,color='black')
plt.annotate("", xy=(3.8, 45), xytext=(-0.5, 45), arrowprops=dict(headwidth=10, headlength=10, width=0.1,color='black'))
plt.annotate("", xy=(-0.5,52), xytext=(-0.5, 45), arrowprops=dict(headwidth=10, headlength=10, width=0.1,color='black'))

#plt.arrow(-0.5,65,0,15,width=0.05,head_width=2,head_length=0.5,length_includes_head=True,color='black')

#plt.vlines(20, 40, 75)
#plt.text(20,65,'Real-Time FLOPs restriction on mobile NN chips',fontsize=15,rotation=270)
#ax.grid(True,which="both",ls='-')
#ax.legend()
#fig.tight_layout()
#mng = plt.get_current_fig_manager()
#mng.window.showMaximized()
#plt.savefig('FLOPsAcc.png')
plt.savefig('WSOD_motivation.pdf',format='pdf',bbox_inches='tight',dpi=fig.dpi,pad_inches=0.0)
plt.show()


==> figure/draw_WSOL_figure.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.cbook as cbook

plt.rcParams["ps.useafm"] = True
plt.rcParams["pdf.use14corefonts"] = True

plt.rcParams["text.usetex"] = True
plt.rcParams["font.family"] = "Times New Roman"
label_x = [-0.1,-0.1,1,2,3]
Acc_data = [65,69.5,67.5,72.8,97]

Name = ['Baseline','WSFL','Few-Shot','LR GT','HR GT']
#label_x = [26.29,16.32,33.88,2.56,4.48,4.72,164.84,11.1,189.29,10.1,11.63,46.51]
#Acc_data = [62.4,67.0,66.8,60.7,64.2,61.7,64.7,65.0,69.9,53.0,57.9,64.4]
#Name = ['C2D','BN-Inception+TSN','ResNet50+TSN','MnasNet+TSN','NASNet-A-Mobile+TSN','PNASNet-5-Mobile','C3D','MFNet','StNet','ResNet26-A^2','ECOLite$_{4F}$','ECOLite$_{16F}$']
final_data = zip(label_x,Acc_data,Name)
final_data = list(sorted(final_data,key=lambda x:x[0]))
label_x = np.array([x[0] for x in final_data])
Acc_data = np.array([x[1] for x in final_data])
Name = np.array([x[2] for x in final_data])
# Marker size in units of points^2
volume = [25 ** 2 for name in Name]
#close = 0.003 * label_x / 0.003 * label_x[0]
close = np.arange(len(label_x))
fig, ax = plt.subplots(figsize=(6,4.5))
cm = plt.get_cmap('jet')
NUM_COLORS = 5
from cycler import cycler
ax.set_prop_cycle(cycler('color',[cm(1.*(i+1)/(NUM_COLORS+1)) for i in range(NUM_COLORS)]))
n = len(label_x)
for i in range(n):
    ax.scatter(label_x[i],Acc_data[i], label=Name[i], s=volume[i], alpha=((i+1) / NUM_COLORS+1)/2)
for i, txt in enumerate(Name):
    if i==4:
        ax.annotate(txt, (label_x[i]-0.3, Acc_data[i] + 2.5),fontsize=15)
    elif i==3:
        ax.annotate(txt, (label_x[i] - 0.3, Acc_data[i] + 2.5), fontsize=15)

    elif i==2:
        ax.annotate(txt, (label_x[i] - 0.4, Acc_data[i] + 2.5), fontsize=15)
    elif i==1:
        ax.annotate(txt, (label_x[i] - 0.25, Acc_data[i] + 2.5), fontsize=15)

    else:
        ax.annotate(txt, (label_x[i]-0.32, Acc_data[i]-4),fontsize=15)
'''
lgnd = plt.legend(loc="upper left", scatterpoints=1, fontsize=18)
temp_size = 225
for i in range(4):
    lgnd.legendHandles[i]._sizes = [temp_size]
'''
#ax.set_xscale('log')
ax.set_ylim([60,101])
ax.set_xticks([-0.1,1,2,3])
ax.set_xlim([-0.5,3.8])
ax.set_xticklabels(['Weakly', 'Few-Shot GT', 'LR GT', 'HR GT'])
ax.set_xlabel(r'Supervision', fontsize=15)
ax.set_ylabel(r'WSOL Corloc on ImageNet/\%', fontsize=15)
#ax.set_title('Volume and percent change')
plt.tick_params(labelsize=15)
ax.spines['right'].set_visible(False)
ax.spines['top'].set_visible(False)
ax.spines['bottom'].set_visible(False)
#plt.axis('off')
#plt.arrow(-0.5,65,4.3,0,width=0.2,head_width=2,head_length=0.5,length_includes_head=True,color='black')
plt.annotate("", xy=(3.8, 60), xytext=(-0.5, 60), arrowprops=dict(headwidth=10, headlength=10, width=0.1,color='black'))
plt.annotate("", xy=(-0.5,101), xytext=(-0.5, 60), arrowprops=dict(headwidth=10, headlength=10, width=0.1,color='black'))

#plt.arrow(-0.5,65,0,15,width=0.05,head_width=2,head_length=0.5,length_includes_head=True,color='black')

#plt.vlines(20, 40, 75)
#plt.text(20,65,'Real-Time FLOPs restriction on mobile NN chips',fontsize=15,rotation=270)
#ax.grid(True,which="both",ls='-')
#ax.legend()
#fig.tight_layout()
#mng = plt.get_current_fig_manager()
#mng.window.showMaximized()
#plt.savefig('FLOPsAcc.png')
plt.savefig('WSOL_motivation.pdf',format='pdf',bbox_inches='tight',dpi=fig.dpi,pad_inches=0.0)
plt.show()

